Stagioni: Temperature management to enable near-sensor processing for energy-efficient high-fidelity imaging

Vision processing on traditional architectures is inefficient due to energy-expensive off-chip data movement. Many researchers advocate pushing processing close to the sensor to substantially reduce data movement. However, continuous near-sensor processing raises the sensor temperature, impairing the fidelity of imaging/vision tasks. We characterize the thermal implications of using 3D stacked image sensors with near-sensor vision processing units. Our characterization reveals that near-sensor processing reduces system power but degrades image quality. For reasonable image fidelity, the sensor temperature needs to stay below a threshold, situationally determined by application needs. Fortunately, our characterization also identifies opportunities -- unique to the needs of near-sensor processing -- to regulate temperature based on dynamic visual task requirements and rapidly increase capture quality on demand. Based on our characterization, we propose and investigate two thermal management strategies -- stop-capture-go and seasonal migration -- for imaging-aware thermal management. We present parameters that govern the policy decisions and explore the trade-offs between system power and policy overhead. Our evaluation shows that our novel dynamic thermal management strategies can unlock the energy-efficiency potential of near-sensor processing. For our evaluated tasks, our strategies save up to 53% of system power with negligible performance impact and sustained image fidelity.

==> figures/gen_charts.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.image as im
import seaborn as sns
import matplotlib._png as png

from matplotlib.ticker import MaxNLocator
from collections import namedtuple

matplotlib.rcParams['font.family'] = 'Helvetica'
# tick_font_size_base = 15
# label_font_size_base = 18
# marker_size_base = 8
# legend_size_base = 12

high_level_scaling = 0.57

tick_font_size_base = 15*high_level_scaling
label_font_size_base = 18*high_level_scaling
marker_size_base = 9*high_level_scaling
legend_size_base = 12*high_level_scaling

#half-column figure font size = 2* full column figure font size
#TODO: Clean up this logic later.

full_col_scaling = 1.7
half_col_scaling = 0.46
one_third_col_scaling = 0.29

line_width = '3'

#########################
# Average system power for different policies 20 dB

high_level_scaling = 0.8

tick_font_size = tick_font_size_base*high_level_scaling*0.9/half_col_scaling
label_font_size = label_font_size_base*high_level_scaling/half_col_scaling
marker_size = marker_size_base*high_level_scaling/half_col_scaling
legend_size = legend_size_base*high_level_scaling*0.9/half_col_scaling

n_groups = 4

full_far = (3.13, 2.67, 3, 1.92)

stop_capture_go = (1.37, 1.33, 1.41, 0.9)

seasonal = (2.13, 1.36, 2.14, 0.9)

fig, ax = plt.subplots()

index = np.arange(n_groups)
bar_width = 0.2

opacity = 1

rects1 = ax.bar(index, full_far, bar_width, alpha=opacity, color='w', edgecolor='#1f77b4', linewidth = line_width, label='Full-far')
rects2 = ax.bar(index + bar_width, stop_capture_go, bar_width, alpha=opacity, color='w', edgecolor='#ff7f0e', linewidth = line_width, hatch = '////', label='Stop-capture-go')
rects3 = ax.bar(index + 2*bar_width, seasonal, bar_width, alpha=opacity, color='w', edgecolor='#00ad73', linewidth = line_width, hatch = '\\\\', label='Seasonal')

ax.set_xlabel('Workload', fontsize = label_font_size)
ax.set_ylabel('Average system power (W)', fontsize = label_font_size)
ax.set_xticks(index + bar_width)
ax.set_xticklabels(('GoogLeNet', 'ResNet50', 'AlexNet', 'mobileNetSSD'))
ax.tick_params(axis='both', labelsize = tick_font_size)
ax.legend(loc = 0, prop={'size': legend_size})

fig.tight_layout()
plt.savefig("avg_sys_power_vs_workload_varyPolicy_20dB.pdf", format='pdf', dpi=1000, bbox_inches="tight")

#########################
# Average system power for different policies 26 dB

high_level_scaling = 0.8

tick_font_size = tick_font_size_base*high_level_scaling*0.9/half_col_scaling
label_font_size = label_font_size_base*high_level_scaling/half_col_scaling
marker_size = marker_size_base*high_level_scaling/half_col_scaling
legend_size = legend_size_base*high_level_scaling*0.9/half_col_scaling

n_groups = 4

full_far = (3.13, 2.67, 3, 1.92)

stop_capture_go = (1.2, 1.16, 1.24, 0.9)

seasonal = (2.25, 1.53, 2.24, 0.9)

fig, ax = plt.subplots()

index = np.arange(n_groups)
bar_width = 0.2

opacity = 1

rects1 = ax.bar(index, full_far, bar_width, alpha=opacity, color='w', edgecolor='#1f77b4', linewidth = line_width, label='Full-far')
rects2 = ax.bar(index + bar_width, stop_capture_go, bar_width, alpha=opacity, color='w', edgecolor='#ff7f0e', linewidth = line_width, hatch = '////', label='Stop-capture-go')
rects3 = ax.bar(index + 2*bar_width, seasonal, bar_width, alpha=opacity, color='w', edgecolor='#00ad73', linewidth = line_width, hatch = '\\\\', label='Seasonal')

ax.set_xlabel('Workload', fontsize = label_font_size)
ax.set_ylabel('Average system power (W)', fontsize = label_font_size)
ax.set_xticks(index + bar_width)
ax.set_xticklabels(('GoogLeNet', 'ResNet50', 'AlexNet', 'mobileNetSSD'))
ax.tick_params(axis='both', labelsize = tick_font_size)
ax.legend(loc = 0, prop={'size': legend_size})

fig.tight_layout()
plt.savefig("avg_sys_power_vs_workload_varyPolicy_26dB.pdf", format='pdf', dpi=1000, bbox_inches="tight")


#########################
# Average system power for different policies 35 dB

high_level_scaling = 0.8

tick_font_size = tick_font_size_base*high_level_scaling*0.9/half_col_scaling
label_font_size = label_font_size_base*high_level_scaling/half_col_scaling
marker_size = marker_size_base*high_level_scaling/half_col_scaling
legend_size = legend_size_base*high_level_scaling*0.9/half_col_scaling

n_groups = 4

full_far = (3.13, 2.67, 3, 1.92)

stop_capture_go = (1.03, 0.99, 1.08, 0.9)

seasonal = (2.38, 1.7, 2.34, 0.9)

fig, ax = plt.subplots()

index = np.arange(n_groups)
bar_width = 0.2

opacity = 1

rects1 = ax.bar(index, full_far, bar_width, alpha=opacity, color='w', edgecolor='#1f77b4', linewidth = line_width, label='Full-far')
rects2 = ax.bar(index + bar_width, stop_capture_go, bar_width, alpha=opacity, color='w', edgecolor='#ff7f0e', linewidth = line_width, hatch = '////', label='Stop-capture-go')
rects3 = ax.bar(index + 2*bar_width, seasonal, bar_width, alpha=opacity, color='w', edgecolor='#00ad73', linewidth = line_width, hatch = '\\\\', label='Seasonal')

ax.set_xlabel('Workload', fontsize = label_font_size)
ax.set_ylabel('Average system power (W)', fontsize = label_font_size)
ax.set_xticks(index + bar_width)
ax.set_xticklabels(('GoogLeNet', 'ResNet50', 'AlexNet', 'mobileNetSSD'))
ax.tick_params(axis='both', labelsize = tick_font_size)
ax.legend(loc = 0, prop={'size': legend_size})

fig.tight_layout()
plt.savefig("avg_sys_power_vs_workload_varyPolicy_35dB.pdf", format='pdf', dpi=1000, bbox_inches="tight")

#########################
# Average system power for different policies (don't care about the imaging fidelity)

high_level_scaling = 0.8

tick_font_size = tick_font_size_base*high_level_scaling*0.9/half_col_scaling
label_font_size = label_font_size_base*high_level_scaling/half_col_scaling
marker_size = marker_size_base*high_level_scaling/half_col_scaling
legend_size = legend_size_base*high_level_scaling*0.9/half_col_scaling

n_groups = 4

full_far = (3.13, 2.67, 3, 1.92)

stop_capture_go = (1.81, 1.34, 1.81, 0.9)

seasonal = (1.81, 1.34, 1.89, 0.9)

fig, ax = plt.subplots()

index = np.arange(n_groups)
bar_width = 0.2

opacity = 1

rects1 = ax.bar(index, full_far, bar_width, alpha=opacity, color='w', edgecolor='#1f77b4', linewidth = line_width, label='Full-far')
rects2 = ax.bar(index + bar_width, stop_capture_go, bar_width, alpha=opacity, color='w', edgecolor='#ff7f0e', linewidth = line_width, hatch = '////', label='Stop-capture-go')
rects3 = ax.bar(index + 2*bar_width, seasonal, bar_width, alpha=opacity, color='w', edgecolor='#00ad73', linewidth = line_width, hatch = '\\\\', label='Seasonal')

ax.set_xlabel('Workload', fontsize = label_font_size)
ax.set_ylabel('Average system power (W)', fontsize = label_font_size)
ax.set_xticks(index + bar_width)
ax.set_xticklabels(('GoogLeNet', 'ResNet50', 'AlexNet', 'mobileNetSSD'))
ax.tick_params(axis='both', labelsize = tick_font_size)
ax.legend(loc = 0, prop={'size': legend_size})

fig.tight_layout()
plt.savefig("avg_sys_power_vs_workload_varyPolicy_dontCare.pdf", format='pdf', dpi=1000, bbox_inches="tight")

#########################
# Duty cycle vs Avg. system power

high_level_scaling = 0.8

tick_font_size = tick_font_size_base*high_level_scaling/full_col_scaling
label_font_size = label_font_size_base*high_level_scaling/full_col_scaling
marker_size = marker_size_base*high_level_scaling/full_col_scaling
legend_size = legend_size_base*high_level_scaling/full_col_scaling

n_groups = 10

dc_35dB = (100, 100, 73, 55, 44, 37, 32, 28, 25, 23)

dc_26dB = (100, 100, 84, 63, 51, 42, 37, 32, 29, 26)

dc_20dB = (100, 100, 96, 72, 58, 48, 41, 36, 33, 30)

dc_dontCare = (100, 100, 100, 90, 67, 52, 42, 34, 28, 23)

fig, ax = plt.subplots(1,1, figsize=(3.4,1.5))
#fig, ax = plt.subplots()

index = np.arange(n_groups)
bar_width = 0.2

opacity = 1


rects1 = ax.bar(index, dc_35dB, bar_width, alpha=opacity, color='w', edgecolor='#1f77b4', label='35 dB')
rects2 = ax.bar(index + bar_width, dc_26dB, bar_width, alpha=opacity, color='w', edgecolor='#ff7f0e', hatch = '////////', label='26 dB')
rects3 = ax.bar(index + 2*bar_width, dc_20dB, bar_width, alpha=opacity, color='w', edgecolor='#00ad73', hatch = '\\\\\\\\', label='20 dB')
rects4 = ax.bar(index + 3*bar_width, dc_dontCare, bar_width, alpha=opacity, color='w', edgecolor='#ddacf9', hatch = 'XXXXXX', label='Don\'t care')

ax.set_xlabel('NSP system power (W)', fontsize = label_font_size)
ax.set_ylabel('Duty cycle (%)', fontsize = label_font_size)
ax.set_xticks(index + 2*bar_width)
ax.set_xticklabels(('0.5', '1', '1.5', '2', '2.5', '3', '3.5', '4', '4.5', '5'))
ax.tick_params(axis='both', labelsize = tick_font_size)
ax.legend(loc = 0, prop={'size': legend_size})

fig.tight_layout()
plt.savefig("duty_cycle_vs_nsp_power.pdf", format='pdf', dpi=1000, bbox_inches="tight")

